Deep Frequent Spatial Temporal Learning for Face Anti-Spoofing

Face anti-spoofing is crucial for the security of face recognition system, by avoiding invaded with presentation attack. Previous works have shown the effectiveness of using depth and temporal supervision for this task. However, depth supervision is often considered only in a single frame, and temporal supervision is explored by utilizing certain signals which is not robust to the change of scenes. In this work, motivated by two stream ConvNets, we propose a novel two stream FreqSaptialTemporalNet for face anti-spoofing which simultaneously takes advantage of frequent, spatial and temporal information. Compared with existing methods which mine spoofing cues in multi-frame RGB image, we make multi-frame spectrum image as one input stream for the discriminative deep neural network, encouraging the primary difference between live and fake video to be automatically unearthed. Extensive experiments show promising improvement results using the proposed architecture. Meanwhile, we proposed a concise method to obtain a large amount of spoofing training data by utilizing a frequent augmentation pipeline, which contributes detail visualization between live and fake images as well as data insufficiency issue when training large networks.

==> Deep Frequent Spatial Temporal Learning for Face Anti-Spoofing/compile.sh <==
pdflatex paper
bibtex paper
pdflatex paper
pdflatex paper
rm -rf *.aux *.bbl *.log *.blg *.dvi


==> compile.sh <==
pdflatex paper
bibtex paper
pdflatex paper
pdflatex paper
rm -rf *.aux *.bbl *.log *.blg *.dvi

